Intersection Numbers, Polynomial Division and Relative Cohomology

We present a simplification of the recursive algorithm for the evaluation of intersection numbers for differential $n$-forms, by combining the advantages emerging from the choice of delta-forms as generators of relative twisted cohomology groups and the polynomial division technique, recently proposed in the literature. We show that delta-forms capture the leading behaviour of the intersection numbers in presence of evanescent analytic regulators, whose use is, therefore, bypassed. This simplified algorithm is applied to derive the complete decomposition of two-loop planar and non-planar Feynman integrals in terms of a master integral basis. More generally, it can be applied to derive relations among twisted period integrals, relevant for physics and mathematical studies.

==> Ancillary/Dbox_1m_nonplanar.m <==
(*
=====================================================================
Intersection Numbers, Polynomial Division and Relative Cohomology
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Giulio Crisanti,
         Hjalte Frellesvig, Federico Gasparotto, Manoj K. Mandal,
         Pierpaolo Mastrolia.
=====================================================================

This file contains the Baikov polynomial, master integrals, and spanning cuts
for the integral decomposition done in Section 5.5. For each cut, we are
providing the set of variables and the bases used. For questions about the
paper or the files please ask the authors.
*)

(* ::Title:: *)
(*DBox 1 mass non planar *)


(* ::Section:: *)
(*Setup*)


uorig=k (B)^(gamma);

k=1/(\[Pi]^(7/2) Gamma[1/2 (-4+d)] Gamma[1/2 (-3+d)]) 2^(1-d) s^2 (m^2-s-t)^2 t^2 (s (m^2-s-t) t)^(-d/2);

B=s t^2 z1 z2-m^2 s t z2^2+t^2 z1^2 z3-m^2 t z1 z2 z3+s t z1 z2 z3-t^2 z1 z2 z3-m^2 s z2^2 z3+m^2 t z2^2 z3+t z1^2 z3^2-m^2 z1 z2 z3^2-t z1 z2 z3^2+m^2 z2^2 z3^2-s t^2 z1 z4+m^2 s t z2 z4-m^2 t z1 z3 z4+t^2 z1 z3 z4+m^4 z2 z3 z4-m^2 t z2 z3 z4+s^2 t^2 z5+m^2 s t z2 z5-s^2 t z2 z5-s t^2 z2 z5+2 m^2 s t z3 z5-2 s t^2 z3 z5+2 m^2 t z1 z3 z5-2 s t z1 z3 z5-2 t^2 z1 z3 z5-m^4 z2 z3 z5+m^2 s z2 z3 z5+s t z2 z3 z5+t^2 z2 z3 z5+m^4 z3^2 z5-2 m^2 t z3^2 z5+t^2 z3^2 z5-m^2 s t z4 z5+s t^2 z4 z5-m^4 z3 z4 z5+2 m^2 t z3 z4 z5-t^2 z3 z4 z5+s^2 t z5^2+m^4 z3 z5^2-2 m^2 t z3 z5^2+t^2 z3 z5^2-s t^2 z2 z6-t^2 z1 z2 z6+s t z2^2 z6+t^2 z2^2 z6-2 t^2 z1 z3 z6+m^2 t z2 z3 z6-s t z2 z3 z6+t^2 z2 z3 z6-t z1 z2 z3 z6+s z2^2 z3 z6+t z2^2 z3 z6-2 t z1 z3^2 z6+m^2 z2 z3^2 z6+t z2 z3^2 z6+s t^2 z4 z6+t^2 z1 z4 z6+m^2 t z2 z4 z6-s t z2 z4 z6-2 t^2 z2 z4 z6+m^2 t z3 z4 z6-t^2 z3 z4 z6+2 t z1 z3 z4 z6-m^2 z2 z3 z4 z6-t z2 z3 z4 z6-m^2 t z4^2 z6+t^2 z4^2 z6-2 s t^2 z5 z6-m^2 t z2 z5 z6+t^2 z2 z5 z6-2 s t z3 z5 z6-2 t z1 z3 z5 z6+m^2 z2 z3 z5 z6+t z2 z3 z5 z6+m^2 t z4 z5 z6+2 s t z4 z5 z6-t^2 z4 z5 z6-2 s t z5^2 z6+t^2 z2 z6^2+t^2 z3 z6^2+t z2 z3 z6^2+t z3^2 z6^2-t^2 z4 z6^2-t z2 z4 z6^2-2 t z3 z4 z6^2+t z4^2 z6^2+t^2 z5 z6^2+t z2 z5 z6^2+2 t z3 z5 z6^2-2 t z4 z5 z6^2+t z5^2 z6^2-s^2 t z2 z7-s t z1 z2 z7+s^2 z2^2 z7+s t z2^2 z7-s t z1 z3 z7-t z1^2 z3 z7-m^2 s z2 z3 z7+2 s t z2 z3 z7+s z1 z2 z3 z7+2 t z1 z2 z3 z7-s z2^2 z3 z7-t z2^2 z3 z7-m^2 z1 z3^2 z7+t z1 z3^2 z7+m^2 z2 z3^2 z7-t z2 z3^2 z7+2 s t z1 z4 z7-m^2 s z2 z4 z7-s t z2 z4 z7+m^2 z1 z3 z4 z7-t z1 z3 z4 z7-m^2 z2 z3 z4 z7+t z2 z3 z4 z7-s^2 t z5 z7-s t z1 z5 z7+m^2 s z2 z5 z7-s^2 z2 z5 z7-m^2 s z3 z5 z7+s t z3 z5 z7-m^2 z1 z3 z5 z7+t z1 z3 z5 z7+m^2 z2 z3 z5 z7-t z2 z3 z5 z7+m^2 s z4 z5 z7-s t z4 z5 z7-m^2 s z5^2 z7+s t z5^2 z7+2 s t z2 z6 z7+s t z3 z6 z7+t z1 z3 z6 z7+s z2 z3 z6 z7-t z2 z3 z6 z7+m^2 z3^2 z6 z7-t z3^2 z6 z7-s t z4 z6 z7-t z1 z4 z6 z7-s z2 z4 z6 z7+t z2 z4 z6 z7-2 m^2 z3 z4 z6 z7+2 t z3 z4 z6 z7+m^2 z4^2 z6 z7-t z4^2 z6 z7+s t z5 z6 z7+t z1 z5 z6 z7+s z2 z5 z6 z7-t z2 z5 z6 z7+2 m^2 z3 z5 z6 z7-2 t z3 z5 z6 z7-2 m^2 z4 z5 z6 z7+2 t z4 z5 z6 z7+m^2 z5^2 z6 z7-t z5^2 z6 z7+s^2 z2 z7^2+s z1 z3 z7^2-s z2 z3 z7^2-s z1 z4 z7^2+s z2 z4 z7^2+s z1 z5 z7^2-s z2 z5 z7^2-s t^2 z1 z8+2 m^2 s t z2 z8+m^2 t z1 z2 z8-2 s t z1 z2 z8+m^2 s z2^2 z8-m^2 t z2^2 z8+m^2 t z1 z3 z8-s t z1 z3 z8+t^2 z1 z3 z8-t z1^2 z3 z8+2 m^2 s z2 z3 z8-2 m^2 t z2 z3 z8+2 m^2 z1 z2 z3 z8-s z1 z2 z3 z8+t z1 z2 z3 z8-2 m^2 z2^2 z3 z8+m^2 z1 z3^2 z8+t z1 z3^2 z8-2 m^2 z2 z3^2 z8-m^2 s t z4 z8-m^2 t z1 z4 z8+2 s t z1 z4 z8-m^4 z2 z4 z8-m^2 s z2 z4 z8+2 m^2 t z2 z4 z8-m^4 z3 z4 z8+m^2 t z3 z4 z8-m^2 z1 z3 z4 z8-t z1 z3 z4 z8+2 m^2 z2 z3 z4 z8+m^4 z4^2 z8-m^2 t z4^2 z8+m^2 s t z5 z8-s^2 t z5 z8+s t^2 z5 z8-s t z1 z5 z8+m^4 z2 z5 z8+s^2 z2 z5 z8-m^2 t z2 z5 z8+s t z2 z5 z8-m^4 z3 z5 z8+m^2 s z3 z5 z8+2 m^2 t z3 z5 z8+s t z3 z5 z8-t^2 z3 z5 z8+m^2 z1 z3 z5 z8+t z1 z3 z5 z8-2 m^2 z2 z3 z5 z8-m^4 z4 z5 z8-m^2 s z4 z5 z8+m^2 t z4 z5 z8-s t z4 z5 z8+m^2 s z5^2 z8+s t z5^2 z8+s t^2 z6 z8+t^2 z1 z6 z8-m^2 t z2 z6 z8-2 t^2 z2 z6 z8+t z1 z2 z6 z8-s z2^2 z6 z8-t z2^2 z6 z8-m^2 t z3 z6 z8+s t z3 z6 z8-t^2 z3 z6 z8+3 t z1 z3 z6 z8-2 m^2 z2 z3 z6 z8-s z2 z3 z6 z8-3 t z2 z3 z6 z8-m^2 z3^2 z6 z8-t z3^2 z6 z8-s t z4 z6 z8+2 t^2 z4 z6 z8-t z1 z4 z6 z8+m^2 z2 z4 z6 z8+s z2 z4 z6 z8+2 t z2 z4 z6 z8+2 m^2 z3 z4 z6 z8+2 t z3 z4 z6 z8-m^2 z4^2 z6 z8-t z4^2 z6 z8-m^2 t z5 z6 z8+3 s t z5 z6 z8-t^2 z5 z6 z8+t z1 z5 z6 z8-m^2 z2 z5 z6 z8-s z2 z5 z6 z8-2 t z2 z5 z6 z8-2 m^2 z3 z5 z6 z8-2 t z3 z5 z6 z8+2 m^2 z4 z5 z6 z8+2 t z4 z5 z6 z8-m^2 z5^2 z6 z8-t z5^2 z6 z8-t^2 z6^2 z8-t z2 z6^2 z8-2 t z3 z6^2 z8+2 t z4 z6^2 z8-2 t z5 z6^2 z8+s^2 t z7 z8+t z1^2 z7 z8+m^2 s z2 z7 z8-s^2 z2 z7 z8-3 s t z2 z7 z8-s z1 z2 z7 z8-2 t z1 z2 z7 z8+s z2^2 z7 z8+t z2^2 z7 z8+m^2 s z3 z7 z8-2 s t z3 z7 z8+2 m^2 z1 z3 z7 z8-2 s z1 z3 z7 z8-3 t z1 z3 z7 z8-2 m^2 z2 z3 z7 z8+s z2 z3 z7 z8+3 t z2 z3 z7 z8-m^2 z3^2 z7 z8+t z3^2 z7 z8-m^2 s z4 z7 z8+2 s t z4 z7 z8-m^2 z1 z4 z7 z8+2 s z1 z4 z7 z8+2 t z1 z4 z7 z8+m^2 z2 z4 z7 z8-s z2 z4 z7 z8-2 t z2 z4 z7 z8+2 m^2 z3 z4 z7 z8-2 t z3 z4 z7 z8-m^2 z4^2 z7 z8+t z4^2 z7 z8+2 m^2 s z5 z7 z8-3 s t z5 z7 z8+m^2 z1 z5 z7 z8-2 s z1 z5 z7 z8-2 t z1 z5 z7 z8-m^2 z2 z5 z7 z8+s z2 z5 z7 z8+2 t z2 z5 z7 z8-2 m^2 z3 z5 z7 z8+2 t z3 z5 z7 z8+2 m^2 z4 z5 z7 z8-2 t z4 z5 z7 z8-m^2 z5^2 z7 z8+t z5^2 z7 z8-s t z6 z7 z8-t z1 z6 z7 z8-s z2 z6 z7 z8+t z2 z6 z7 z8-2 m^2 z3 z6 z7 z8+2 t z3 z6 z7 z8+2 m^2 z4 z6 z7 z8-2 t z4 z6 z7 z8-2 m^2 z5 z6 z7 z8+2 t z5 z6 z7 z8-s z1 z7^2 z8+s z2 z7^2 z8-m^2 s t z8^2-m^2 t z1 z8^2+2 s t z1 z8^2-2 m^2 s z2 z8^2+2 m^2 t z2 z8^2-m^2 z1 z2 z8^2+s z1 z2 z8^2+m^2 z2^2 z8^2-m^2 s z3 z8^2+m^2 t z3 z8^2-2 m^2 z1 z3 z8^2+s z1 z3 z8^2-t z1 z3 z8^2+4 m^2 z2 z3 z8^2+m^2 z3^2 z8^2+m^4 z4 z8^2+m^2 s z4 z8^2-2 m^2 t z4 z8^2+m^2 z1 z4 z8^2-s z1 z4 z8^2-2 m^2 z2 z4 z8^2-2 m^2 z3 z4 z8^2+m^2 z4^2 z8^2-2 m^2 s z5 z8^2+m^2 t z5 z8^2-s t z5 z8^2-m^2 z1 z5 z8^2+s z1 z5 z8^2+2 m^2 z2 z5 z8^2+2 m^2 z3 z5 z8^2-2 m^2 z4 z5 z8^2+m^2 z5^2 z8^2+m^2 t z6 z8^2-s t z6 z8^2+t^2 z6 z8^2-t z1 z6 z8^2+m^2 z2 z6 z8^2+s z2 z6 z8^2+2 t z2 z6 z8^2+2 m^2 z3 z6 z8^2+2 t z3 z6 z8^2-2 m^2 z4 z6 z8^2-2 t z4 z6 z8^2+2 m^2 z5 z6 z8^2+2 t z5 z6 z8^2+t z6^2 z8^2-m^2 s z7 z8^2+2 s t z7 z8^2-m^2 z1 z7 z8^2+2 s z1 z7 z8^2+2 t z1 z7 z8^2+m^2 z2 z7 z8^2-s z2 z7 z8^2-2 t z2 z7 z8^2+2 m^2 z3 z7 z8^2-2 t z3 z7 z8^2-2 m^2 z4 z7 z8^2+2 t z4 z7 z8^2+2 m^2 z5 z7 z8^2-2 t z5 z7 z8^2+m^2 z6 z7 z8^2-t z6 z7 z8^2+m^2 s z8^3-m^2 t z8^3+m^2 z1 z8^3-s z1 z8^3-2 m^2 z2 z8^3-2 m^2 z3 z8^3+2 m^2 z4 z8^3-2 m^2 z5 z8^3-m^2 z6 z8^3-t z6 z8^3-m^2 z7 z8^3+t z7 z8^3+m^2 z8^4+s^2 t z2 z9+s t z1 z3 z9+m^2 s z2 z3 z9-2 s t z2 z3 z9+m^2 z1 z3^2 z9-t z1 z3^2 z9-m^2 z2 z3^2 z9+t z2 z3^2 z9-s^2 t z5 z9-m^2 s z3 z5 z9+s t z3 z5 z9-s t z2 z6 z9-s t z3 z6 z9+t z1 z3 z6 z9-2 s z2 z3 z6 z9-t z2 z3 z6 z9-m^2 z3^2 z6 z9+t z3^2 z6 z9-s t z4 z6 z9+m^2 z3 z4 z6 z9-t z3 z4 z6 z9+2 s t z5 z6 z9-m^2 z3 z5 z6 z9+t z3 z5 z6 z9-t z3 z6^2 z9+t z4 z6^2 z9-t z5 z6^2 z9-s^2 z2 z7 z9-s z1 z3 z7 z9+s z2 z3 z7 z9+s^2 z5 z7 z9-s z3 z6 z7 z9+s z4 z6 z7 z9-s z5 z6 z7 z9-s^2 t z8 z9+s t z1 z8 z9-m^2 s z2 z8 z9-s^2 z2 z8 z9+s t z2 z8 z9-m^2 s z3 z8 z9+2 s t z3 z8 z9-2 m^2 z1 z3 z8 z9+s z1 z3 z8 z9+t z1 z3 z8 z9+2 m^2 z2 z3 z8 z9+s z2 z3 z8 z9-t z2 z3 z8 z9+m^2 z3^2 z8 z9-t z3^2 z8 z9+2 m^2 s z4 z8 z9-s t z4 z8 z9-m^2 z3 z4 z8 z9+t z3 z4 z8 z9-m^2 s z5 z8 z9-s^2 z5 z8 z9-s t z5 z8 z9+m^2 z3 z5 z8 z9-t z3 z5 z8 z9-t z1 z6 z8 z9+2 s z2 z6 z8 z9+t z2 z6 z8 z9+2 m^2 z3 z6 z8 z9+s z3 z6 z8 z9-m^2 z4 z6 z8 z9-s z4 z6 z8 z9-t z4 z6 z8 z9+m^2 z5 z6 z8 z9+s z5 z6 z8 z9+t z5 z6 z8 z9+t z6^2 z8 z9-s^2 z7 z8 z9+s z1 z7 z8 z9-s z2 z7 z8 z9+s z3 z7 z8 z9-s z4 z7 z8 z9+s z5 z7 z8 z9+s z6 z7 z8 z9+m^2 s z8^2 z9+s^2 z8^2 z9-s t z8^2 z9+m^2 z1 z8^2 z9-s z1 z8^2 z9-m^2 z2 z8^2 z9-s z2 z8^2 z9-2 m^2 z3 z8^2 z9-s z3 z8^2 z9+t z3 z8^2 z9+m^2 z4 z8^2 z9+s z4 z8^2 z9-m^2 z5 z8^2 z9-s z5 z8^2 z9-m^2 z6 z8^2 z9-s z6 z8^2 z9-t z6 z8^2 z9-s z7 z8^2 z9+m^2 z8^3 z9+s z8^3 z9+s z3 z6 z9^2+s^2 z8 z9^2-s z3 z8 z9^2-s z6 z8 z9^2+s z8^2 z9^2;

gamma=-3+d/2;


MIs={
   j[1, 0, 1, 0, 1, 0, 0, 0, 0],
   j[0, 1, 0, 1, 0, 1, 0, 0, 0],
   j[0, 1, 0, 0, 1, 0, 1, 0, 0],
   j[1, 0, 0, 1, 0, 0, 1, 0, 0],
   j[1, 0, 0, 0, 1, 0, 1, 0, 0],
   j[0, 1, 1, 0, 1, 1, 0, 0, 0],
   j[1, 0, 1, 1, 0, 1, 0, 0, 0],
   j[0, 1, 0, 0, 1, 1, 1, 0, 0],
   j[0, 1, 0, 1, 0, 1, 1, 0, 0],
   j[1, 0, 0, 1, 0, 1, 1, 0, 0],
   j[1, 0, 1, 1, 0, 1, 1, 0, 0],
   j[0, 1, 1, 0, 1, 1, 1, 0, 0],
   j[1, 1, 0, 1, 0, 1, 1, 0, 0],
   j[1, 1, 0, 1, 0, 1, 1, 0, -1],
   j[1, 1, 0, 1, 1, 0, 1, 0, 0],
   j[1, 1, 1, 0, 1, 0, 1, 0, 0],
   j[0, 1, 0, 1, 1, 1, 1, 0, 0],
   j[0, 1, 0, 1, 1, 1, 1, -1, 0],
   j[1, 0, 1, 1, 1, 0, 1, 0, 0],
   j[1, 1, 0, 1, 1, 1, 1, 0, 0],
   j[1, 1, 0, 1, 1, 1, 1, -1, 0],
   j[1, 1, 1, 1, 1, 1, 0, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, -1, 0]
}

Target={
 j[1, 1, 1, 1, 1, 1, 1, -2, 0]
}

cut1={z1:>0,z3:>0,z5:>0};
cut2={z2:>0,z4:>0,z6:>0};
cut3={z2:>0,z5:>0,z7:>0};
cut4={z1:>0,z4:>0,z7:>0};
cut5={z1:>0,z5:>0,z7:>0};
cut6={z2:>0,z3:>0,z5:>0,z6:>0};
cut7={z1:>0,z3:>0,z4:>0,z6:>0};


(* ::Section::Closed:: *)
(*Cut 1 (135) *)


vars={z6,z8,z2,z4,z7,z9};
RelativeVars={z2,z4,z6,z7};
leftbases={
{1,1/(z4 z7),1/(z2 z7),1/(z2 z4 z6),1/(z2 z4 z6 z7),z8/(z2 z4 z6 z7)},
{1,1/z4,1/z2,1/(z2 z4),1/(z2 z7),1/(z4 z7),1/(z2 z4 z7),z8/(z2 z4 z7)},
{1,1/z7,1/(z2 z4),1/(z2 z4 z7)},
{1,1/z7,1/z4,1/(z4 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 2 (246) *)


vars={z3,z8,z1,z5,z7,z9};
RelativeVars={z1,z3,z5,z7};
leftbases={
{1,1/z7,1/(z5 z7),z8/(z5 z7),1/(z1 z7),z9/(z1 z7),1/(z1 z5 z7),z8/(z1 z5 z7),1/(z1 z3 z5),1/(z1 z3 z5 z7 ),z8/(z1 z3 z5 z7 )},
{1,1/z5,1/z1,1/z7,1/(z5 z7),1/(z5 z1),1/(z1 z7),1/(z1 z5 z7),z8/(z1 z5 z7),z8^2/(z1 z5 z7)},
{1,1/z7,1/(z1 z5),1/(z1 z5 z7)},
{1,1/z5,1/z7,1/(z5 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 3 (257)*)


vars={z3,z8,z6,z4,z1,z9}
RelativeVars={z1,z3,z4,z6};
leftbases={
{1,1/z6,1/(z4 z6),z8/(z4 z6),1/(z3 z6),1/(z1 z4),1/(z1 z3),1/(z1 z4 z6),z8/(z1 z4 z6),1/(z1 z3 z4 z6),z8/(z1 z3 z4 z6)},
{1,1/z1,z8/z1,1/z4,1/z6,z8/z6,1/(z1 z4),z8/(z1 z4),1/(z4 z6),1/(z1 z4 z6),z8/(z1 z4 z6),z8^2/(z1 z4 z6)},
{1,1/z1,1/z6,1/(z1 z4),z9/(z1 z4),1/(z1 z4 z6)},
{1,1/(z1 z4)},
{1,1/z1},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 4 (147) *)


vars={z3,z8,z6,z5,z2,z9}
RelativeVars={z2,z3,z5,z6};
leftbases={
{1,1/z6,1/(z3 z6),1/(z3 z5),1/(z2 z6),z9/(z2 z6),1/(z2 z5),1/(z2 z5 z6),z8/(z2 z5 z6),1/(z2 z3 z5 z6),z8/(z2 z3 z5 z6)},
{1,1/z2,1/z5,z9/z5,1/z6,z8/z6,1/(z2 z6),1/(z2 z5),z8/(z2 z5),1/(z2 z5 z6),z8/(z2 z5 z6),z8^2/(z2 z5 z6)},
{1,z9,1/z2,1/z6,1/(z2 z5),z9/(z2 z5),1/(z2 z5 z6)},
{1,1/(z2 z5)},
{1,1/z2},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 5 (157)*)


savefile=FileNameJoin[{NotebookDirectory[],"DB_cuts.wl"}]


u//Variables


vars={z6,z8,z3,z4,z2,z9};
RelativeVars={z2,z3,z4,z6};
leftbases={
{1,1/(z3 z4),1/(z1 z2 z4),1/(z2 z3),1/(z2 z4 z6),z8/(z2 z4 z6),1/(z2 z3 z4 z6),z8/(z2 z3 z4 z6)},
{1,1/z2,1/z4,1/(z3 z4),1/(z2 z3),1/(z2 z4),z8/(z2 z4),z8^2/(z2 z4),1/(z2 z3 z4),z8/(z2 z3 z4)},
{1,1/z4,1/z3,1/(z2 z4),z9/(z2 z4),1/(z2 z3 z4)},
{1,1/(z2 z4)},
{1,1/z2},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 6 (2356) *)


vars={z8,z1,z4,z7,z9};
RelativeVars={z1,z4,z7};
leftbases={
{1,1/z7,1/(z1 z4),1/(z1 z4 z7),z8/(z1 z4 z7)},
{1,1/z7,1/(z1 z4),1/(z1 z4 z7)},
{1,1/z7,1/z4,1/(z4 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 7 (1346) *)


vars={z8,z2,z5,z7,z9};
RelativeVars={z2,z5,z7};
leftbases={
{1,1/z7,1/(z2 z5),1/(z2 z5 z7),z8/(z2 z5 z7)},
{1,1/z7,1/(z2 z5),1/(z2 z5 z7)},
{1,1/z5,1/z7,1/(z5 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Result*)


coeffs={((-3+d) (-10+3 d) (-8+3 d) ((-30+7 d) m^2+(30-7 d) s+8 (9-2 d) t))/(4 (-4+d)^3 (-9+2 d) s (-m^2+s) (-m^2+s+t)),((-8+3 d) ((-80+44 d-6 d^2) s^2+(-420+256 d-39 d^2) s t+(-286+173 d-26 d^2) t^2+m^2 ((40-22 d+3 d^2) s+(286-173 d+26 d^2) t)))/(2 (-4+d)^3 (m^2-s) s (m^2-2 s-t) t),((-10+3 d) (-8+3 d) (-2 (90-47 d+6 d^2) s^2+(-126+59 d-7 d^2) s t-2 (36-17 d+2 d^2) t^2+m^2 ((216-115 d+15 d^2) s+2 (36-17 d+2 d^2) t)))/(4 (-4+d)^3 (-9+2 d) (m^2-s) s (m^2-s-t) t),-(((-3+d) (-8+3 d) (4 (54-21 d+2 d^2) m^4+(-480+244 d-30 d^2) s^2+(216-94 d+11 d^2) s t+(516-244 d+29 d^2) t^2+m^2 ((384-226 d+31 d^2) s+(-732+328 d-37 d^2) t)))/(4 (-4+d)^3 (-9+2 d) (m^2-s) (m^2-2 s-t) (-m^2+s+t)^2)),-(((-3+d) (-10+3 d) (-8+3 d) ((-48+11 d) m^2-4 (-9+2 d) (s+t)))/(4 (-4+d)^3 (-9+2 d) m^2 (m^2-s) (m^2-s-t))),(3 (-3+d) (-10+3 d))/(2 (-4+d)^2 (m^2-s)),(3 (-3+d) (-10+3 d))/(2 (-4+d)^2 (m^2-s)),((-3+d) (-10+3 d) (m^2-t) (s-t))/((-4+d)^2 (m^2-s) s t),-(((-3+d) ((-10+3 d) m^4 (s-t)+t ((40-12 d) s^2+4 (-4+d) s t+(10-3 d) t^2)+m^2 ((20-6 d) s^2+(-54+17 d) s t+2 (-10+3 d) t^2)))/((-4+d)^2 (m^2-s) s (m^2-2 s-t) t)),(2 (-3+d) (-10+3 d) (m^2+2 s+3 t))/((-4+d)^2 (m^2-s) (m^2-2 s-t)),-((2 (-3+d))/(-4+d)),-((2 (-3+d))/(-4+d)),((-16+5 d) m^4+t ((36-10 d) s+(24-7 d) t)+m^2 ((20-6 d) s+2 (-4+d) t))/((-4+d) (m^2-s) (m^2-2 s-t)),-((4 (-3+d) (m^2-t))/((-4+d) (m^2-s) (m^2-2 s-t))),((24-5 d) s^2+2 (9-2 d) s t+4 (9-2 d) t^2+4 (-9+2 d) m^2 (s+t))/(4 (-9+2 d) (m^2-s) (m^2-s-t)),((-48+11 d) m^2+(48-11 d) s+3 (22-5 d) t)/(4 (-9+2 d) (m^2-s)),(4 (-7+2 d) m^2-(-18+5 d) (s+t))/(2 (-4+d) (m^2-s)),((-10+3 d) (s+t)^2)/(2 (-4+d) (m^2-s) s t),(3 (14-3 d) t^2)/(4 (-9+2 d) (m^2-s) (m^2-s-t)),(s (-m^2+t))/(4 (m^2-s)),(m^2-2 s-t)/(m^2-s),-(s^2/(4 m^2-4 s)),-((s^2 t)/(4 m^2-4 s)),-((s (3 m^2-3 s+2 t))/(4 (m^2-s)))};


==> Ancillary/Dbox_1m_planar.m <==
(*
=====================================================================
Intersection Numbers, Polynomial Division and Relative Cohomology
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Giulio Crisanti,
         Hjalte Frellesvig, Federico Gasparotto, Manoj K. Mandal,
         Pierpaolo Mastrolia.
=====================================================================

This file contains the Baikov polynomial, master integrals, and spanning cuts
for the integral decomposition done in Section 5.4. For each cut, we are
providing the set of variables and the bases used. For questions about the
paper or the files please ask the authors.
*)

(* ::Title:: *)
(*DBox 1 mass planar*)


(* ::Section::Closed:: *)
(*Setup*)

u= k (B)^(gamma);

k=-(1/(\[Pi]^(7/2) Gamma[1/2 (-4+d)] Gamma[1/2 (-3+d)])) 2^(-4+1/2 (16-5 d)+1/2 (-6+d)+d) (s (m^2-s-t) t)^((4-d)/2);

B=s t^2 z1 z3-m^2 s t z2 z3-s t^2 z1 z4+t^2 z1^2 z4+m^2 s t z2 z4-2 m^2 t z1 z2 z4+s t z1 z2 z4+m^4 z2^2 z4-m^2 s z2^2 z4+m^2 t z1 z3 z4-t^2 z1 z3 z4-m^4 z2 z3 z4+m^2 t z2 z3 z4-m^2 t z1 z4^2+t^2 z1 z4^2+t z1^2 z4^2+m^4 z2 z4^2-m^2 t z2 z4^2-m^2 z1 z2 z4^2-t z1 z2 z4^2+m^2 z2^2 z4^2+s^2 t^2 z5-s t^2 z1 z5+m^2 s t z2 z5-s^2 t z2 z5+m^2 s t z3 z5-s t^2 z3 z5+m^2 s t z4 z5-s t^2 z4 z5+m^2 t z1 z4 z5-2 s t z1 z4 z5-t^2 z1 z4 z5-m^4 z2 z4 z5+m^2 s z2 z4 z5+m^2 t z2 z4 z5+s t z2 z4 z5+m^4 z3 z4 z5-2 m^2 t z3 z4 z5+t^2 z3 z4 z5-m^2 s t z5^2+s^2 t z5^2+s t^2 z5^2-s^2 t z2 z6+s t z1 z2 z6-m^2 s z2^2 z6+s^2 z2^2 z6-2 s t z1 z3 z6+m^2 s z2 z3 z6+s t z2 z3 z6+s t z1 z4 z6-t z1^2 z4 z6-2 m^2 s z2 z4 z6+s t z2 z4 z6+m^2 z1 z2 z4 z6+s z1 z2 z4 z6+t z1 z2 z4 z6-m^2 z2^2 z4 z6-s z2^2 z4 z6-m^2 z1 z3 z4 z6+t z1 z3 z4 z6+m^2 z2 z3 z4 z6-t z2 z3 z4 z6-s^2 t z5 z6+s t z1 z5 z6+m^2 s z2 z5 z6-s^2 z2 z5 z6-2 s t z2 z5 z6-m^2 s z3 z5 z6+s t z3 z5 z6+s^2 z2 z6^2-s z1 z2 z6^2+s z2^2 z6^2+s z1 z3 z6^2-s z2 z3 z6^2-s t^2 z3 z7-t^2 z1 z3 z7+m^2 t z2 z3 z7+s t z2 z3 z7-m^2 t z3^2 z7+t^2 z3^2 z7+s t^2 z4 z7-t^2 z1 z4 z7+m^2 t z2 z4 z7-2 s t z2 z4 z7+t z1 z2 z4 z7-m^2 z2^2 z4 z7+s z2^2 z4 z7+m^2 t z3 z4 z7-t^2 z3 z4 z7-2 t z1 z3 z4 z7+m^2 z2 z3 z4 z7+t z2 z3 z4 z7-s t^2 z5 z7+t^2 z1 z5 z7-m^2 t z2 z5 z7+s t z2 z5 z7+m^2 t z3 z5 z7-2 s t z3 z5 z7-t^2 z3 z5 z7+s t z2 z6 z7-t z1 z2 z6 z7+m^2 z2^2 z6 z7-s z2^2 z6 z7+s t z3 z6 z7+t z1 z3 z6 z7-2 m^2 z2 z3 z6 z7+s z2 z3 z6 z7+t z2 z3 z6 z7+m^2 z3^2 z6 z7-t z3^2 z6 z7+t^2 z3 z7^2-t z2 z3 z7^2+t z3^2 z7^2+m^2 s t z3 z8+m^2 t z1 z3 z8-2 s t z1 z3 z8-m^4 z2 z3 z8+m^2 s z2 z3 z8+m^4 z3^2 z8-m^2 t z3^2 z8-m^2 s t z4 z8+m^2 t z1 z4 z8+s t z1 z4 z8-t z1^2 z4 z8-m^4 z2 z4 z8+m^2 s z2 z4 z8+m^2 z1 z2 z4 z8-s z1 z2 z4 z8-m^4 z3 z4 z8+m^2 t z3 z4 z8+m^2 z1 z3 z4 z8+t z1 z3 z4 z8-2 m^2 z2 z3 z4 z8+m^2 s t z5 z8-s^2 t z5 z8-m^2 t z1 z5 z8+s t z1 z5 z8+m^4 z2 z5 z8-2 m^2 s z2 z5 z8+s^2 z2 z5 z8-m^4 z3 z5 z8+m^2 s z3 z5 z8+m^2 t z3 z5 z8+s t z3 z5 z8+s^2 t z6 z8-2 s t z1 z6 z8+t z1^2 z6 z8+m^2 s z2 z6 z8-s^2 z2 z6 z8-m^2 z1 z2 z6 z8+s z1 z2 z6 z8+m^2 s z3 z6 z8-2 s t z3 z6 z8+m^2 z1 z3 z6 z8-2 s z1 z3 z6 z8-2 t z1 z3 z6 z8+m^2 z2 z3 z6 z8+s z2 z3 z6 z8-m^2 z3^2 z6 z8+t z3^2 z6 z8-2 m^2 t z3 z7 z8+s t z3 z7 z8+t z1 z3 z7 z8+m^2 z2 z3 z7 z8-s z2 z3 z7 z8-m^2 z3^2 z7 z8-t z3^2 z7 z8+m^4 z3 z8^2-m^2 s z3 z8^2-m^2 z1 z3 z8^2+s z1 z3 z8^2+m^2 z3^2 z8^2+s^2 t z2 z9+s t z1 z4 z9+m^2 s z2 z4 z9-2 s t z2 z4 z9+m^2 z1 z4^2 z9-t z1 z4^2 z9-m^2 z2 z4^2 z9+t z2 z4^2 z9-s^2 t z5 z9-m^2 s z4 z5 z9+s t z4 z5 z9-s^2 z2 z6 z9-s z1 z4 z6 z9+s z2 z4 z6 z9+s^2 z5 z6 z9-2 s t z2 z7 z9+s t z3 z7 z9-2 s t z4 z7 z9+t z1 z4 z7 z9+m^2 z2 z4 z7 z9-2 s z2 z4 z7 z9-2 t z2 z4 z7 z9-m^2 z3 z4 z7 z9+t z3 z4 z7 z9+s t z5 z7 z9+s z2 z6 z7 z9-s z3 z6 z7 z9+t z2 z7^2 z9-t z3 z7^2 z9-s^2 t z8 z9+s t z1 z8 z9+m^2 s z2 z8 z9-s^2 z2 z8 z9-2 m^2 s z3 z8 z9+s t z3 z8 z9+m^2 s z4 z8 z9+s t z4 z8 z9-2 m^2 z1 z4 z8 z9+s z1 z4 z8 z9+t z1 z4 z8 z9+m^2 z2 z4 z8 z9+s z2 z4 z8 z9+m^2 z3 z4 z8 z9-t z3 z4 z8 z9+m^2 s z5 z8 z9-s^2 z5 z8 z9-2 s t z5 z8 z9-s^2 z6 z8 z9+s z1 z6 z8 z9-2 s z2 z6 z8 z9+s z3 z6 z8 z9+s t z7 z8 z9-t z1 z7 z8 z9-m^2 z2 z7 z8 z9+s z2 z7 z8 z9+m^2 z3 z7 z8 z9+s z3 z7 z8 z9+t z3 z7 z8 z9-m^2 s z8^2 z9+s^2 z8^2 z9+m^2 z1 z8^2 z9-s z1 z8^2 z9-m^2 z3 z8^2 z9-s z3 z8^2 z9+s z4 z7 z9^2+s^2 z8 z9^2-s z4 z8 z9^2-s z7 z8 z9^2+s z8^2 z9^2;

gamma=1/2 (-6+d);

MIs={
j[0, 0, 1, 0, 1, 0, 1, 0, 0], 
j[1, 0, 0, 1, 1, 0, 0, 0, 0], 
j[0, 1, 0, 0, 1, 1, 0, 0, 0], 
j[1, 0, 0, 0, 1, 1, 0, 0, 0], 
j[0, 0, 1, 0, 1, 1, 1, 0, 0], 
j[0, 1, 0, 0, 1, 1, 1, 0, 0], 
j[0, 1, 0, 1, 1, 0, 1, 0, 0], 
j[1, 0, 1, 0, 1, 1, 0, 0, 0],
j[1, 0, 1, 0, 0, 1, 1, 0, 0], 
j[1, 0, 1, 1, 0, 0, 1, 0, 0], 
j[0, 1, 0, 1, 1, 1, 1, 0, 0], 
j[0, 1, 1, 0, 1, 1, 1, 0, 0], 
j[0, 1, 1, 0, 1, 1, 1, -1, 0], 
j[1, 0, 1, 0, 1, 1, 1, 0, 0], 
j[1, 1, 0, 1, 1, 1, 0, 0, 0], 
j[1, 1, 1, 0, 1, 1, 0, 0, 0], 
j[1, 1, 1, 0, 1, 1, 1, 0, 0], 
j[1, 1, 1, 1, 1, 1, 1, 0, 0], 
j[1, 1, 1, 1, 1, 1, 1, -1, 0]
}

Target={
 j[1, 1, 1, 1, 1, 1, 1, -2, 0]
}

cut1={z3:>0,z5:>0,z7:>0};
cut2={z1:>0,z4:>0,z5:>0};
cut3={z2:>0,z5:>0,z6:>0};
cut4={z1:>0,z5:>0,z6:>0};
cut5={z2:>0,z4:>0,z5:>0,z7:>0};
cut6={z1:>0,z3:>0,z6:>0,z7:>0};
cut7={z1:>0,z3:>0,z4:>0,z7:>0};


(* ::Section::Closed:: *)
(*Cut 1 (357)*)


RelativeVars={z1,z2,z4,z6};
vars={z4,z8,z6,z2,z1,z9};
leftbases={
{1,1/z6,1/(z2 z6),z8/(z2 z6),1/(z1 z6),1/(z1 z2 z6),1/(z1 z2 z4 z6),z8/(z1 z2 z4 z6)},
{1,1/z2,1/z6,1/(z2 z6),1/(z1 z2 z6),z8/(z1 z2 z6),z8^2/(z1 z2 z6)},
{1,1/z6,1/(z1 z2),1/(z1 z2 z6)},
{1,1/(z1 z2)},
{1,1/z1},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 2 (145)*)


RelativeVars={z7,z3,z2,z6};
vars={z7,z8,z6,z3,z2,z9};
leftbases={
{1,1/(z2*z6),1/(z2*z3*z6*z7),z8/(z2*z3*z6*z7)},
{1,1/(z2),1/(z2*z6),1/(z2*z3*z6),z8/(z2*z3*z6)},
{1,1/(z6),1/(z2*z3),1/(z2*z3*z6)},
{1,1/(z2*z3)},
{1,1/z2},
{1}
}
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 3 (256)*)


RelativeVars={z7,z3,z1,z4};
vars={z7,z8,z4,z3,z1,z9}
leftbases={
{1,1/z7,1/(z3*z7),1/(z1*z3),1/(z1*z4),1/(z4*z7),1/(z1*z3*z7),z8/(z3*z7),1/(z7*z3*z1*z4),z8/(z7*z3*z1*z4)},
{1,1/z1,1/z3,1/z4,1/(z1 z3),z9/(z1 z3),z8/(z1 z3),z8/z3,1/(z1 z4),z9/(z1 z3 z4),1/( z1*z3*z4),z8},
{1,1/ z4,1/ z3,1/(z1 z3),1/(z1 z3 z4),z9/( z1*z3)},
{1,1/(z1 z3)},
{1,1/z1},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 4 (156)*)


RelativeVars={z7,z3,z2,z4};
vars={z3,z9,z2,z4,z7,z8}
leftbases={
{1,1/z3 ,1/(z3 z7),1/(z2 z4),1/(z2 z3),1/(z2 z3 z7),1/(z2 z3 z4 z7),z8/(z2 z3 z4 z7)},
{1,z9, 1/z7,1/z4,1/z2,1/(z2 z4),1/(z2 z7),1/(z2 z4 z7),z9/(z2 z4 z7)},
{1,1/z2,1/(z4 z7),1/(z2 z4 z7)},
{1,1/(z4 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 5 (2457)*)


RelativeVars={z1,z3,z6};
vars={z6,z8,z3,z1,z9};
leftbases={
{1,1/z6,1/(z1 z3 z6),z8/(z1 z3 z6)},
{1,z8,1/(z1 z3),z8/(z1 z3),z8^2/(z1 z3)},
{1,1/(z1 z3)},
{1,1/z1},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section:: *)
(*Cut 6 (1367)*)


RelativeVars={z2,z4,z5};
vars={z4,z8,z5,z2,z9}
leftbases={
{1,1/(z2 z5 z6),z8/(z2 z5 z6)},
{1,1/(z2 z5),z8/(z2 z5),z8^2/(z2 z5)},
{1,1/(z2 z5)},
{1,1/z2},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 7 (1347)*)


RelativeVars={z2,z6,z5};
vars={z6,z8,z5,z2,z9}
leftbases={
{1,1/(z2 z5 z6),z8/(z2 z5 z6)},
{1,1/(z2 z5),z8/(z2 z5),z8^2/(z2 z5)},
{1,1/(z2 z5)},
{1,1/z2},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Result*)


coeffs={1/(4 (-4+d)^2 (-3+d) (m^2-s)^2 s^2 t) (-10+3 d) (-8+3 d) (-4 m^4 s+d m^4 s+28 m^2 s^2-7 d m^2 s^2-24 s^3+6 d s^3-4 m^4 t+d m^4 t+34 m^2 s t-10 d m^2 s t-30 s^2 t+9 d s^2 t+4 m^2 t^2-d m^2 t^2+4 s t^2+d s t^2),-(((-10+3 d) (-8+3 d) (m^2-s-2 t))/((-4+d)^2 (-3+d) (m^2-s)^2 s)),((-10+3 d) (-8+3 d) (-10 m^2 s+3 d m^2 s+78 s^2-24 d s^2-4 m^2 t+d m^2 t+34 s t-9 d s t+4 t^2-d t^2))/(4 (-4+d)^2 (-3+d) (m^2-s) s^2 t),((-10+3 d) (-8+3 d) (m^4-5 m^2 s+4 s^2-4 m^2 t+3 s t))/(2 (-4+d)^2 m^2 (m^2-s)^2 s),-(((-10+3 d) (m^6 s-7 m^4 s^2+6 m^2 s^3-m^6 t+5 m^4 s t-10 m^2 s^2 t+6 s^3 t+2 m^4 t^2-7 m^2 s t^2+9 s^2 t^2-m^2 t^3+s t^3))/(2 (-4+d) (m^2-s)^2 s^2 t)),((-10+3 d) (m^2-t) (m^2-6 s-t) (s-t))/(2 (-4+d) (m^2-s) s^2 t),-((9 (-10+3 d))/(2 (-4+d) (m^2-s))),((-10+3 d) (2 m^4-11 m^2 s+9 s^2-5 m^2 t+2 s t))/(2 (-4+d) (m^2-s)^2 s),-((2 (-3+d) (m^2-2 s-t))/((-4+d) (m^2-s) s)),-((2 (-7 m^2+2 d m^2+7 s-2 d s+8 t-2 d t))/((-4+d) (m^2-s)^2)),4,(-28 m^4+8 d m^4+178 m^2 s-51 d m^2 s-92 s^2+26 d s^2+54 m^2 t-15 d m^2 t-134 s t+37 d s t-26 t^2+7 d t^2)/(4 (-3+d) (m^2-s) s),((-10+3 d) (m^2-6 s-t) (s+t)^2)/(4 (-3+d) (m^2-s) s^2 t),-(((-4+d) (m^6+2 m^4 s-5 m^2 s^2+2 s^3-m^4 t-4 m^2 s t+s^2 t))/(2 (-3+d) (m^2-s)^2 s)),-(((-4+d) (7 m^2-7 s-9 t))/(2 (-3+d) (m^2-s))),(m^2-7 s-3 t)/(m^2-s),-(((-4+d) (m^2-t) (m^2-s-t))/(2 (-3+d) (m^2-s))),-(((-4+d) s^2 t)/(2 (-3+d) (m^2-s))),-((s (-12 m^2+3 d m^2+12 s-3 d s+2 t))/(2 (-3+d) (m^2-s)))};


==> Ancillary/Dbox_massless.m <==
(*
=====================================================================
Intersection Numbers, Polynomial Division and Relative Cohomology
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Giulio Crisanti,
         Hjalte Frellesvig, Federico Gasparotto, Manoj K. Mandal,
         Pierpaolo Mastrolia.
=====================================================================

This file contains the Baikov polynomial, master integrals, and spanning cuts
for the integral decomposition done in Section 5.2. For each cut, we are
providing the set of variables and the bases used. For questions about the
paper or the files please ask the authors.
*)

(* ::Title:: *)
(*DBox massless*)


(* ::Section::Closed:: *)
(*Setup*)


u=k (B)^(gamma);

k=1/(\[Pi]^(7/2) Gamma[1/2 (-4+d)] Gamma[1/2 (-3+d)]) 2^(1-d) s^2 t^2 (s+t)^2 (-s t (s+t))^(-d/2);

B=s t^2 z1 z3-s t^2 z1 z4+t^2 z1^2 z4+s t z1 z2 z4-t^2 z1 z3 z4+t^2 z1 z4^2+t z1^2 z4^2-t z1 z2 z4^2-s^2 t z2 z5+s t z1 z2 z5+s^2 z2^2 z5-2 s t z1 z3 z5+s t z2 z3 z5+s t z1 z4 z5-t z1^2 z4 z5+s t z2 z4 z5+s z1 z2 z4 z5+t z1 z2 z4 z5-s z2^2 z4 z5+t z1 z3 z4 z5-t z2 z3 z4 z5+s^2 z2 z5^2-s z1 z2 z5^2+s z2^2 z5^2+s z1 z3 z5^2-s z2 z3 z5^2-s t^2 z3 z6-t^2 z1 z3 z6+s t z2 z3 z6+t^2 z3^2 z6+s t^2 z4 z6-t^2 z1 z4 z6-2 s t z2 z4 z6+t z1 z2 z4 z6+s z2^2 z4 z6-t^2 z3 z4 z6-2 t z1 z3 z4 z6+t z2 z3 z4 z6+s t z2 z5 z6-t z1 z2 z5 z6-s z2^2 z5 z6+s t z3 z5 z6+t z1 z3 z5 z6+s z2 z3 z5 z6+t z2 z3 z5 z6-t z3^2 z5 z6+t^2 z3 z6^2-t z2 z3 z6^2+t z3^2 z6^2+s^2 t^2 z7-s t^2 z1 z7-s^2 t z2 z7-s t^2 z3 z7-s t^2 z4 z7-2 s t z1 z4 z7-t^2 z1 z4 z7+s t z2 z4 z7+t^2 z3 z4 z7-s^2 t z5 z7+s t z1 z5 z7-s^2 z2 z5 z7-2 s t z2 z5 z7+s t z3 z5 z7-s t^2 z6 z7+t^2 z1 z6 z7+s t z2 z6 z7-2 s t z3 z6 z7-t^2 z3 z6 z7+s^2 t z7^2+s t^2 z7^2+s^2 t z2 z8+s t z1 z4 z8-2 s t z2 z4 z8-t z1 z4^2 z8+t z2 z4^2 z8-s^2 z2 z5 z8-s z1 z4 z5 z8+s z2 z4 z5 z8-2 s t z2 z6 z8+s t z3 z6 z8-2 s t z4 z6 z8+t z1 z4 z6 z8-2 s z2 z4 z6 z8-2 t z2 z4 z6 z8+t z3 z4 z6 z8+s z2 z5 z6 z8-s z3 z5 z6 z8+t z2 z6^2 z8-t z3 z6^2 z8-s^2 t z7 z8+s t z4 z7 z8+s^2 z5 z7 z8+s t z6 z7 z8+s z4 z6 z8^2-2 s t z1 z3 z9+s t z1 z4 z9-t z1^2 z4 z9-s z1 z2 z4 z9+t z1 z3 z4 z9+s^2 t z5 z9-2 s t z1 z5 z9+t z1^2 z5 z9-s^2 z2 z5 z9+s z1 z2 z5 z9-2 s t z3 z5 z9-2 s z1 z3 z5 z9-2 t z1 z3 z5 z9+s z2 z3 z5 z9+t z3^2 z5 z9+s t z3 z6 z9+t z1 z3 z6 z9-s z2 z3 z6 z9-t z3^2 z6 z9-s^2 t z7 z9+s t z1 z7 z9+s^2 z2 z7 z9+s t z3 z7 z9-s^2 t z8 z9+s t z1 z8 z9-s^2 z2 z8 z9+s t z3 z8 z9+s t z4 z8 z9+s z1 z4 z8 z9+t z1 z4 z8 z9+s z2 z4 z8 z9-t z3 z4 z8 z9-s^2 z5 z8 z9+s z1 z5 z8 z9-2 s z2 z5 z8 z9+s z3 z5 z8 z9+s t z6 z8 z9-t z1 z6 z8 z9+s z2 z6 z8 z9+s z3 z6 z8 z9+t z3 z6 z8 z9-s^2 z7 z8 z9-2 s t z7 z8 z9+s^2 z8^2 z9-s z4 z8^2 z9-s z6 z8^2 z9+s z1 z3 z9^2+s^2 z8 z9^2-s z1 z8 z9^2-s z3 z8 z9^2+s z8^2 z9^2;

gamma=-3+d/2;


MIs={
   j[1, 0, 0, 1, 0, 0, 1, 0, 0],
   j[0, 0, 1, 0, 0, 1, 1, 0, 0],
   j[0, 1, 0, 0, 1, 0, 1, 0, 0],
   j[1, 0, 1, 1, 0, 1, 0, 0, 0],
   j[1, 0, 1, 0, 1, 0, 1, 0, 0],
   j[0, 1, 0, 1, 0, 1, 1, 0, 0],
   j[1, 1, 0, 1, 1, 0, 1, 0, 0],
   j[0, 1, 1, 0, 1, 1, 1, 0, 0],
   j[1, 1, 1, 0, 1, 0, 1, 0, 0],
   j[0, 1, 0, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, -1, 0]
}
Target={
 j[1, 1, 1, 1, 1, 1, 1, -2, 0]
}


cut1={z1:>0,z4:>0,z7:>0};
cut2={z3:>0,z6:>0,z7:>0};
cut3={z2:>0,z5:>0,z7:>0};
cut4={z1:>0,z3:>0,z4:>0,z6:>0};
cut5={z1:>0,z3:>0,z5:>0,z7:>0};
cut6={z2:>0,z4:>0,z6:>0,z7:>0};


(* ::Section::Closed:: *)
(*Cut 1 (147)*)


vars={z3,z8,z2,z6,z5,z9};
RelativeVars={z2,z3,z5,z6};
leftbases={
{1,1/(z2 z5),1/(z2 z3 z5 z6),z8/(z2 z3 z5 z6)},
{1,1/z5,1/(z2 z5),1/(z2 z5 z6),z8/(z2 z5 z6)},
{1,1/z2,1/(z5 z6),1/(z2 z5 z6)},
{1,1/(z5 z6)},
{1,1/z5},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 2 (367)*)


vars={z1,z8,z2,z5,z4,z9};
RelativeVars={z1,z2,z4,z5};
leftbases={
{1,1/(z2 z5),1/(z1 z2 z4 z5),z8/(z1 z2 z4 z5)},
{1,1/z5,1/(z2 z5),1/(z2 z4 z5),z8/(z2 z4 z5)},
{1,1/z2,1/(z4 z5),1/(z2 z4 z5)},
{1,1/(z4 z5)},
{1,1/z4},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 3 (257)*)


vars={z1,z8,z3,z6,z4,z9};
RelativeVars={z1,z3,z4,z6};
leftbases={
{1,1/(z1 z4),1/(z3 z6),1/(z1 z3),1/(z4 z6),1/(z1 z3 z4 z6),z8/(z1 z3 z4 z6)},
{1,1/z3,1/z4,z8/z4,1/z6,1/(z3 z6),1/(z4 z6),z8/(z4 z6),1/(z3 z4 z6),z8/(z3 z4 z6)},
{1,1/z3,1/z4,1/(z4 z6),z9/(z4 z6),1/(z3 z4 z6)},
{1,1/(z4 z6)},
{1,1/z4},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 4 (1346)*)


vars={z8,z2,z5,z7,z9};
RelativeVars={z2,z5,z7};
leftbases={
{1,1/(z2 z5 z7),z8/(z2 z5 z7)},
{1,1/z2,1/(z5 z7),1/(z2 z5 z7)},
{1,1/(z5 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 5 (1357)*)


vars={z8,z2,z4,z6,z9};
RelativeVars={z2,z4,z6};
leftbases={
{1,1/z2,1/(z2 z4 z6),z8/(z2 z4 z6)},
{1,1/z2,1/(z4 z6),1/(z2 z4 z6)},
{1,1/(z4 z6)},
{1,1/z6},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 6 (2467)*)


vars={z9,z1,z3,z5,z8};
RelativeVars={z1,z3,z5};
leftbases={
{1,1/z5,1/(z1 z3 z5),z8/(z1 z3 z5)},
{1,1/z5,1/(z1 z3),1/(z1 z3 z5)},
{1,1/z3,1/z5,1/(z3 z5)},
{1,1/z5},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Result*)

Coeffs={((-10+3 d) (-8+3 d) (s+2 t))/((-4+d)^2 (-3+d) s^3),((-10+3 d) (-8+3 d) (s+2 t))/((-4+d)^2 (-3+d) s^3),(9 (-10+3 d) (-8+3 d))/((-4+d)^2 s t),(2 (-7 s+2 d s-8 t+2 d t))/((-4+d) s^2),(9 (-10+3 d))/(2 (-4+d) s),((-10+3 d) (2 s-t))/((-4+d) s^2),-(((-4+d) (7 s+9 t))/(2 (-3+d) s)),-(((-4+d) (7 s+9 t))/(2 (-3+d) s)),4,4,((-4+d) s t)/(2 (-3+d)),-((-12 s+3 d s-2 t)/(2 (-3+d)))};


==> Ancillary/Dbox_massless_nonplanar.m <==
(*
=====================================================================
Intersection Numbers, Polynomial Division and Relative Cohomology
=====================================================================
Authors: Giacomo Brunello, Vsevolod Chestnov, Giulio Crisanti,
         Hjalte Frellesvig, Federico Gasparotto, Manoj K. Mandal,
         Pierpaolo Mastrolia.
=====================================================================

This file contains the Baikov polynomial, master integrals, and spanning cuts
for the integral decomposition done in Section 5.3. For each cut, we are
providing the set of variables and the bases used. For questions about the
paper or the files please ask the authors.
*)

(* ::Title:: *)
(*DBox massless non planar*)


(* ::Section::Closed:: *)
(*Setup*)


u=k*(B)^(gamma);

k=(2^(-4 + (16 - 5*d)/2 + (-6 + d)/2 + d)*(-(s*t*(s + t)))^((4 - d)/2))/(Pi^(7/2)*Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]);

B=t^2*z1^2*z3+s*t*z1*z2*z3+t*z1^2*z3^2-t*z1*z2*z3^2-s*t^2*z1*z4+t^2*z1^2*z4-s^2*t*z2*z4+2*s*t*z1*z2*z4+s^2*z2^2*z4-s*t*z1*z3*z4+t^2*z1*z3*z4+t*z1^2*z3*z4+2*s*t*z2*z3*z4+s*z1*z2*z3*z4-t*z1*z2*z3*z4-s*z2^2*z3*z4+t*z1*z3^2*z4-t*z2*z3^2*z4+s*t*z1*z4^2+t^2*z1*z4^2+s^2*z2*z4^2+s*t*z2*z4^2+s*z1*z3*z4^2+t*z1*z3*z4^2-s*z2*z3*z4^2-t*z2*z3*z4^2-2*t^2*z1*z3*z5-s*t*z2*z3*z5+t*z1*z2*z3*z5+s*z2^2*z3*z5-2*t*z1*z3^2*z5+t*z2*z3^2*z5+s*t^2*z4*z5-t^2*z1*z4*z5-s*t*z2*z4*z5+s*t*z3*z4*z5-t^2*z3*z4*z5-t*z1*z3*z4*z5+s*z2*z3*z4*z5+2*t*z2*z3*z4*z5-t*z3^2*z4*z5+t^2*z3*z5^2-t*z2*z3*z5^2+t*z3^2*z5^2+s^2*t^2*z6-2*s*t^2*z1*z6+t^2*z1^2*z6-s^2*t*z2*z6+s*t*z1*z2*z6-2*s*t^2*z3*z6-2*s*t*z1*z3*z6+2*t*z1^2*z3*z6+s*t*z2*z3*z6-2*t*z1*z2*z3*z6+t^2*z3^2*z6-s^2*t*z4*z6-s*t^2*z4*z6+t^2*z1*z4*z6+t*z1^2*z4*z6-s^2*z2*z4*z6+s*z1*z2*z4*z6-t*z1*z2*z4*z6-s*z2^2*z4*z6+s*t*z3*z4*z6+t^2*z3*z4*z6+t*z1*z3*z4*z6-t*z2*z3*z4*z6-s*t*z2*z5*z6+t*z1*z2*z5*z6+s*z2^2*z5*z6-2*s*t*z3*z5*z6-2*t^2*z3*z5*z6-2*t*z1*z3*z5*z6+t*z2*z3*z5*z6+s^2*t*z6^2-2*s*t*z1*z6^2+t*z1^2*z6^2+s*t*z2*z6^2-t*z1*z2*z6^2+t^2*z3*z6^2+s*t^2*z1*z7-t^2*z1^2*z7-s*t*z1*z2*z7-t^2*z1*z3*z7-2*t*z1^2*z3*z7+2*t*z1*z2*z3*z7-s*t*z1*z4*z7-2*t^2*z1*z4*z7-t*z1^2*z4*z7-s*t*z2*z4*z7-s*z1*z2*z4*z7+t*z1*z2*z4*z7+s*z2^2*z4*z7-t*z1*z3*z4*z7+t*z2*z3*z4*z7-s*t^2*z5*z7+t^2*z1*z5*z7+2*s*t*z2*z5*z7-t*z1*z2*z5*z7-s*z2^2*z5*z7+t^2*z3*z5*z7+2*t*z1*z3*z5*z7-t*z2*z3*z5*z7+s*t^2*z6*z7+2*s*t*z1*z6*z7-t^2*z1*z6*z7-2*t*z1^2*z6*z7-s*t*z2*z6*z7+2*t*z1*z2*z6*z7-t^2*z3*z6*z7+t^2*z1*z7^2+t*z1^2*z7^2-t*z1*z2*z7^2+s*t^2*z1*z8-t^2*z1^2*z8+s^2*t*z2*z8-s*t*z1*z2*z8+s*t*z1*z3*z8-t^2*z1*z3*z8-2*t*z1^2*z3*z8-2*s*t*z2*z3*z8+2*t*z1*z2*z3*z8-t*z1*z3^2*z8+t*z2*z3^2*z8-2*t^2*z1*z4*z8-t*z1^2*z4*z8-s^2*z2*z4*z8-3*s*t*z2*z4*z8-s*z1*z2*z4*z8+t*z1*z2*z4*z8+s*z2^2*z4*z8-s*z1*z3*z4*z8-3*t*z1*z3*z4*z8+s*z2*z3*z4*z8+3*t*z2*z3*z4*z8-s*z1*z4^2*z8-t*z1*z4^2*z8+s*z2*z4^2*z8+t*z2*z4^2*z8-s*t^2*z5*z8+t^2*z1*z5*z8-t*z1*z2*z5*z8-s*z2^2*z5*z8-s*t*z3*z5*z8+t^2*z3*z5*z8+3*t*z1*z3*z5*z8-2*s*z2*z3*z5*z8-3*t*z2*z3*z5*z8+t*z3^2*z5*z8-2*s*t*z4*z5*z8+t*z1*z4*z5*z8-s*z2*z4*z5*z8-2*t*z2*z4*z5*z8-s*z3*z4*z5*z8+t*z3*z4*z5*z8+t*z2*z5^2*z8-t*z3*z5^2*z8-s^2*t*z6*z8+s*t^2*z6*z8+3*s*t*z1*z6*z8-t^2*z1*z6*z8-2*t*z1^2*z6*z8-3*s*t*z2*z6*z8+2*t*z1*z2*z6*z8+s*t*z3*z6*z8-t^2*z3*z6*z8-2*t*z1*z3*z6*z8+2*t*z2*z3*z6*z8+s^2*z4*z6*z8+s*t*z4*z6*z8-s*z1*z4*z6*z8-2*t*z1*z4*z6*z8+s*z2*z4*z6*z8+2*t*z2*z4*z6*z8-s*t*z5*z6*z8+t*z1*z5*z6*z8-2*s*z2*z5*z6*z8-2*t*z2*z5*z6*z8+t*z3*z5*z6*z8+s*t*z6^2*z8-t*z1*z6^2*z8+t*z2*z6^2*z8-s*t*z1*z7*z8+2*t^2*z1*z7*z8+2*t*z1^2*z7*z8+2*s*t*z2*z7*z8-2*t*z1*z2*z7*z8+2*t*z1*z3*z7*z8-2*t*z2*z3*z7*z8+s*z1*z4*z7*z8+2*t*z1*z4*z7*z8-s*z2*z4*z7*z8-2*t*z2*z4*z7*z8+2*s*t*z5*z7*z8-t*z1*z5*z7*z8+2*s*z2*z5*z7*z8+2*t*z2*z5*z7*z8-t*z3*z5*z7*z8-s*t*z6*z7*z8+2*t*z1*z6*z7*z8-2*t*z2*z6*z7*z8-t*z1*z7^2*z8+t*z2*z7^2*z8-s*t*z1*z8^2+t^2*z1*z8^2+t*z1^2*z8^2+2*s*t*z2*z8^2-t*z1*z2*z8^2+2*t*z1*z3*z8^2-2*t*z2*z3*z8^2+s*z1*z4*z8^2+2*t*z1*z4*z8^2-s*z2*z4*z8^2-2*t*z2*z4*z8^2+2*s*t*z5*z8^2-t*z1*z5*z8^2+2*s*z2*z5*z8^2+2*t*z2*z5*z8^2+s*z3*z5*z8^2-t*z3*z5*z8^2+s*z4*z5*z8^2-s*t*z6*z8^2+2*t*z1*z6*z8^2-2*t*z2*z6*z8^2+s*z5*z6*z8^2-2*t*z1*z7*z8^2+2*t*z2*z7*z8^2-s*z5*z7*z8^2-t*z1*z8^3+t*z2*z8^3-s*z5*z8^3-s*t*z1*z3*z9-t*z1^2*z3*z9-s*z1*z2*z3*z9+t*z1*z3^2*z9+s^2*t*z4*z9-s*t*z1*z4*z9-s^2*z2*z4*z9-2*s*t*z3*z4*z9-2*s*z1*z3*z4*z9-t*z1*z3*z4*z9+s*z2*z3*z4*z9+t*z3^2*z4*z9+s*t*z3*z5*z9+t*z1*z3*z5*z9-s*z2*z3*z5*z9-t*z3^2*z5*z9-s^2*t*z6*z9+2*s*t*z1*z6*z9-t*z1^2*z6*z9+s^2*z2*z6*z9-s*z1*z2*z6*z9+s*t*z3*z6*z9+t*z1*z3*z6*z9-s*t*z1*z7*z9+t*z1^2*z7*z9+s*z1*z2*z7*z9-t*z1*z3*z7*z9-s^2*t*z8*z9+t*z1^2*z8*z9-s^2*z2*z8*z9+s*z1*z2*z8*z9+2*s*t*z3*z8*z9+s*z1*z3*z8*z9+s*z2*z3*z8*z9-t*z3^2*z8*z9-s^2*z4*z8*z9+s*t*z4*z8*z9+2*s*z1*z4*z8*z9+t*z1*z4*z8*z9-s*z2*z4*z8*z9+s*z3*z4*z8*z9-t*z3*z4*z8*z9+s*t*z5*z8*z9-t*z1*z5*z8*z9+s*z2*z5*z8*z9+s*z3*z5*z8*z9+t*z3*z5*z8*z9-s^2*z6*z8*z9-s*t*z6*z8*z9+s*z1*z6*z8*z9+t*z1*z6*z8*z9+s*z2*z6*z8*z9-t*z3*z6*z8*z9-s*t*z7*z8*z9-s*z1*z7*z8*z9-t*z1*z7*z8*z9-s*z2*z7*z8*z9+t*z3*z7*z8*z9+s^2*z8^2*z9-s*t*z8^2*z9-s*z1*z8^2*z9-t*z1*z8^2*z9-s*z2*z8^2*z9-s*z3*z8^2*z9+t*z3*z8^2*z9-s*z4*z8^2*z9-s*z5*z8^2*z9-s*z6*z8^2*z9+s*z7*z8^2*z9+s*z8^3*z9+s*z1*z3*z9^2+s^2*z8*z9^2-s*z1*z8*z9^2-s*z3*z8*z9^2+s*z8^2*z9^2;

gamma=(-6+d)/2;

MIs={
   j[1, 0, 0, 1, 0, 0, 1, 0, 0],
   j[0, 0, 1, 0, 1, 1, 0, 0, 0],
   j[0, 1, 0, 1, 0, 1, 0, 0, 0],
   j[0, 1, 0, 0, 1, 0, 1, 0, 0],
   j[1, 0, 1, 1, 0, 1, 0, 0, 0],
   j[1, 0, 1, 0, 1, 0, 1, 0, 0],
   j[1, 1, 0, 1, 0, 1, 1, 0, 0],
   j[0, 1, 1, 1, 1, 1, 0, 0, 0],
   j[1, 1, 0, 1, 1, 0, 1, 0, 0],
   j[0, 1, 1, 0, 1, 1, 1, 0, 0],
   j[0, 1, 0, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 0, 1, 0, 0, 0],
   j[1, 1, 1, 0, 1, 0, 1, 0, 0],
   j[1, 0, 1, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, 0, 0],
   j[1, 1, 1, 1, 1, 1, 1, -1, 0]
}
Target={
 j[1, 1, 1, 1, 1, 1, 1, -2, 0]
}

cut1={z1->0,z4->0,z7->0};
cut2={z3->0,z5->0,z6->0};
cut3={z2->0,z4->0,z6:>0};
cut4={z2->0,z5->0,z7->0};
cut5={z1:>0,z3:>0,z4:>0,z6:>0};
cut6={z1:>0,z3:>0,z5:>0,z7:>0};


(* ::Section::Closed:: *)
(*Cut 1 (147)*)


vars={z8,z3,z2,z5,z6,z9};
RelativeVars={z2,z3,z5,z6};
leftbases={
{1,1/(z2*z6),1/(z2*z5),1/(z3*z5*z6),1/(z2*z3*z5*z6),z8/(z2*z3*z5*z6)},
{1,z2^(-1),z6^(-1),1/(z2*z6),1/(z2*z5*z6),1/(z3*z5*z6),1/(z2*z3*z5*z6)},
{1,z2^(-1),1/(z5*z6),1/(z2*z5*z6)},
{1,1/(z5*z6)},
{1,z6^(-1)},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 2 (356)*)


vars={z8,z1,z2,z7,z4,z9};
RelativeVars={z1,z2,z4,z7};
leftbases={
{1,1/(z2*z4),1/(z2*z7),1/(z1*z4*z7),1/(z2*z1*z4*z7),z8/(z2*z1*z4*z7)},
{1,z2^(-1),z4^(-1),1/(z2*z4),1/(z2*z4*z7),1/(z1*z4*z7),1/(z2*z1*z4*z7)},
{1,z2^(-1),1/(z4*z7),1/(z2*z4*z7)},
{1,1/(z4*z7)},
{1,z4^(-1)},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 3 (246)*)


vars={z3,z8,z1,z7,z5,z9};
RelativeVars={z1,z3,z5,z7};
leftbases={
{1,1/(z1*z7),1/(z3*z5),1/(z5*z7),1/(z1*z3),1/(z1*z3*z5*z7),z8/(z1*z3*z5*z7)},
{1,z1^(-1),z5^(-1),z8/z5,z7^(-1),1/(z1*z7),1/(z5*z7),z8/(z5*z7),1/(z1*z5*z7),z8/(z1*z5*z7)},
{1,z1^(-1),z5^(-1),1/(z5*z7),z9/(z5*z7),1/(z1*z5*z7)},
{1,1/(z5*z7)},
{1,z5^(-1)},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 4 (257)*)


vars={z1,z8,z3,z6,z4,z9};
RelativeVars={z1,z3,z4,z6};
leftbases={
{1,1/(z1*z4),1/(z3*z6),1/(z4*z6),1/(z1*z3),1/(z1*z3*z4*z6),(z8)/(z1*z3*z4*z6)},
{1,1/z4,z3/z4,1/z6,1/z3,1/(z4 z6),z8/(z4 z6),1/(z3 z6),1/(z3 z4 z6),z8/(z3 z4 z6)},
{1,z3,1/z6,1/z3,1/(z4 z6),z3/(z4 z6),1/(z3 z4 z6)},
{1,1/(z4 z6)},
{1,1/z4},
{1}
};

rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 5 (1346)*)


vars={z8,z2,z5,z7,z9};
RelativeVars={z2,z5,z7};
leftbases={
{1,1/z2,1/(z5 z7),1/(z2 z5 z7),z8/(z2 z5 z7)},
{1,1/z2,1/(z5 z7),1/(z2 z5 z7)},
{1,1/(z5 z7)},
{1,1/z7},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Cut 6 (1357)*)


vars={z8,z2,z4,z6,z9};
RelativeVars={z2,z4,z6};
leftbases={
{1,1/z2,1/( z4 z6),1/(z2 z4 z6),z8/(z2 z4 z6)},
{1,1/z2,1/(z4 z6),1/(z2 z4 z6)},
{1,1/(z4 z6)},
{1,1/z6},
{1}
};
rightbases=leftbases//.{1/z_:>DB[z]};


(* ::Section::Closed:: *)
(*Result*)


coeffs={-(((-3+d) (-10+3 d) (-8+3 d) (-30 s+7 d s-72 t+16 d t))/(4 (-4+d)^3 (-9+2 d) s^2 (s+t))),-(((-3+d) (-10+3 d) (-8+3 d) (-30 s+7 d s-72 t+16 d t))/(4 (-4+d)^3 (-9+2 d) s^2 (s+t))),-((3 (-3+d) (-10+3 d) (-8+3 d) (-36 s+8 d s-22 t+5 d t))/(2 (-4+d)^3 (-9+2 d) s t (s+t))),((-3+d) (-10+3 d) (-8+3 d) (-60 s+13 d s-42 t+9 d t))/(2 (-4+d)^3 (-9+2 d) s (s+t)^2),-((3 (-3+d) (-10+3 d))/(2 (-4+d)^2 s)),-((3 (-3+d) (-10+3 d))/(2 (-4+d)^2 s)),(-48 s+11 d s-66 t+15 d t)/(4 (-9+2 d) s),(-48 s+11 d s-66 t+15 d t)/(4 (-9+2 d) s),-((3 (-14+3 d) t^2)/(4 (-9+2 d) s (s+t))),-((3 (-14+3 d) t^2)/(4 (-9+2 d) s (s+t))),-((-24 s+5 d s+18 t-4 d t)/(2 (-9+2 d) (s+t))),-((2 (-3+d))/(-4+d)),-((2 (-3+d))/(-4+d)),s/4,(s t)/4,1/4 (-3 s+2 t)}

